Low-rank approximations for large stationary covariance matrices, as used in the Bayesian and generalized-least-squares analysis of pulsar-timing data

Many data-analysis problems involve large dense matrices that describe the covariance of stationary noise processes; the computational cost of inverting these matrices, or equivalently of solving linear systems that contain them, is often a practical limit for the analysis. We describe two general, practical, and accurate methods to approximate stationary covariance matrices as low-rank matrix products featuring carefully chosen spectral components. These methods can be used to greatly accelerate data-analysis methods in many contexts, such as the Bayesian and generalized-least-squares analysis of pulsar-timing residuals.

==> anc/rankreduced.c <==
/* rankreduced.c -- Example of rank-reduced covariance matrices for time-domain
 *                  approaches
 *
 * Rutger van Haasteren, July 7 2014, Pasadena
 *
 * Requirements: GSL library
 *
 * Compile with: gcc -o rankreduced rankreduced.c -lgslcblas -lgsl
 *               (much faster when using -lcblas instead of -lgslcblas)
 *
 *
 * When using this code, please cite "van Haasteren & Vallisneri (2014)
 */


#include <stdio.h>
#include <stdlib.h>
#include <math.h>
#include <gsl/gsl_vector.h>
#include <gsl/gsl_matrix.h>
#include <gsl/gsl_blas.h>
#include <gsl/gsl_linalg.h>
#include <gsl/gsl_math.h>
#include <gsl/gsl_sf_gamma.h>
#include <gsl/gsl_sf_pow_int.h>
#include <gsl/gsl_rng.h>
#include <gsl/gsl_randist.h>

int pl_psd(int nf, double *pdf, double dsi, double dfL, double *pdpsd) {
    /*
     * Calculate the power spectral density (PSD) for a power-law signal
     *
     * @param nf:       Number of frequencies
     * @param pdf:      The frequencies
     * @param dsi:      Spectral index of power-law
     * @param dfL:      Low-frequency cut-off
     * @param pdpsd:    The PSD (output)
     */

    int i=0;
    for(i=0; i<nf; ++i) {
        if(pdf[i] < dfL) {
            pdpsd[i] = 0;
        } else {
            pdpsd[i] = pow(pdf[i], -dsi);
        } /* if pdf */
    } /* for i */

    return 0;
} /* pl_psd */

int pl_cov(int nt, double *pdt, double dSi, double dfL, double *pdCov) {
    /*
     * Analytically calculate the covariance matrix for a power-law signal, as
     * defined by pl_psd.
     *
     * @param nt:       Number of time-stamps
     * @param pdt:      Time-stamps
     * @param dSi:      Power-law spectral index
     * @param dfL:      Low-frequency cut-off
     * @param pdCov:    Covariance matrix (output)
     *
     * (Note: does not use correct approximations when dSi close to whole/half
     * integers)
     */
    const int nMaxOrder = 14;
    double dGCs[nMaxOrder], dGammaSine, dTij, dfLG;
    int i, j, k;

    /* Initialise the Geometric series */
    dGCs[0] = -1.0/(1-dSi);
    for(int i=1; i<nMaxOrder; i++) {
        dGCs[i] = gsl_pow_int(-1, i+1)/(gsl_sf_fact(2*i)*(2*i+1-dSi));
    } // for i

    dfLG = pow(dfL, 1-dSi);
	dGammaSine = gsl_sf_gamma(1-dSi)*sin(M_PI_2*dSi);

    for(i=0; i<nt; ++i) {
        for(j=0; j<nt; ++j) {
            dTij = 2*M_PI*fabs(pdt[i]-pdt[j]);
            pdCov[i+nt*j] = dGammaSine * pow(dfL * dTij, dSi-1);

            for(k=0; k<nMaxOrder; ++k) {
                pdCov[i+nt*j] += dGCs[k] * gsl_pow_int(dfL*dTij, 2*k);
            } /* for k */

            pdCov[i+nt*j] *= dfLG;
        } /* for j */
    } /* for i */

    return 0;
} /* pl_cov */

int linBinning(double dT, int nlogmode, double dfmin, int nlin, int nlog, 
        double *pdf, double *pdw) {
    /*
     * Get the frequency binning for the low-rank approximations, including
     * log-spaced low-frequency coverage
     *
     * @param dT:       Total duration of the time-series
     * @param nlogmode: From which linear mode we switch to log-spacing
     * @param dfmin:    Minimum frequency to include (log-spacing)
     * @param nlin:     Number of linear-spaced frequency bins
     * @param nlog:     Number log-spaced frequency bins
     * @param pdf:      Array, frequencies (size nlin+nlog)  (output)
     * @param pdw:      Array, weights of the frequency bins (size
     *                  nlin+nlog) (output)
     */
    int i=0;
    double dflog, dflin, dfminlog, dfmaxlog, dfminlin;

    /* Log-spacing */
    dfminlog = log(dfmin);
    dfmaxlog = log((nlogmode+0.5)/dT);
    dflog = (dfmaxlog-dfminlog) / nlog;
    for(i=0; i<nlog; ++i) {
        pdf[i] = exp(dfminlog+(0.5+i)*dflog);
        pdw[i] = sqrt(dflog*pdf[i]);
    } /* for i */

    /* Lin-spacing */
    dflin = 1.0 / dT;
    dfminlin = (1.0 + nlogmode) / dT;
    for(i=nlog; i<nlin+nlog; ++i) {
        pdf[i] = dfminlin + dflin*(i-nlog);
        pdw[i] = sqrt(dflin);
    } /* for i */
    return 0;
} /* linBinning */

int simpsonBinning(double dT, int nlogmode, double dfmin, int nlin, int nlog,
        double *pdf, double *pdw) {
    /*
     * Get the frequency binning for the low-rank approximations, including
     * log-spaced low-frequency coverage. This version applies Simpson's rule to
     * the integrals.
     *
     * @param dT:       Total duration of the time-series
     * @param nlogmode: From which linear mode we switch to log-spacing
     * @param dfmin:    Minimum frequency to include (log-spacing)
     * @param nlin:     Number of linear-spaced frequency bins
     * @param nlog:     Number log-spaced frequency bins
     * @param pdf:      Array, frequencies (size nlin+nlog) (output
     * @param pdw:      Array, weights of the frequency bins (size
     *                  nlin+nlog) (output)
     */
    int i=0;
    double dfminlog, dfmaxlog, ddflog, weight, dflin, dfminlin;

    if(nlin % 2 == 0 || nlog % 2 == 0 || nlogmode < 1) {
        return 1;
    } /* if nlin */

    /* Log-spacing */
    dfminlog = log(dfmin);
    dfmaxlog = log(nlogmode/dT);
    ddflog = (dfmaxlog - dfminlog) / (nlog-1);
    for(i=0; i<nlog; ++i) {
        pdf[i] = exp(dfminlog + ddflog*i);
        if(i==0 || i == nlog-1) {
            weight = 1.0 / 3.0;
        } else if(i%2==0) {
            weight = 2.0 / 3.0;
        } else {
            weight = 4.0 / 3.0;
        } /* if i */
        pdw[i] = sqrt(pdf[i] * ddflog * weight);
    } /* for i */

    /* Lin-spacing */
    dflin = 1.0/dT;
    dfminlin = nlogmode/dT;
    for(i=nlog; i<nlog+nlin; ++i) {
        pdf[i] = dfminlin + (i-nlog)*dflin;
        if((i-nlog)==0 || (i-nlog) == nlin-1) {
            weight = 1.0 / 3.0;
        } else if((i-nlog)%2==0) {
            weight = 2.0 / 3.0;
        } else {
            weight = 4.0 / 3.0;
        } /* if i */
        pdw[i] = sqrt(dflin * weight);
    } /* for i */

    return 0;
} /* simpsonBinning */


int get_rr_rep(int nt, double *pdt, double dT, double dfmin, int nlin, int nlog, int ns, double *pdFreqs, double *pdFmat) {
    /*
     * Given some time-stamps, get a rank-reduced decomposition for the
     * covariance matrix in terms of the PSD, consisting of: C = F Phi F^T, with
     * Phi diagonal
     *
     * @param nt:       Number of time-stamps
     * @param pdt:      The time-stamps
     * @param dT:       Duration of the experiment (max(t) - min(t))
     * @param dfmin:    Minimum frequency to include (log-spacing)
     * @param nlin:     Number of linearly-spaced frequency bins
     * @param nlog:     Number of log-spaced frequency bins
     * @param ns:       If nonzero, use Simpson's method
     * @param pdFreqs:  Array of frequencies (length 2*(nlin+nlog)) (output)
     * @param pdFmat:   F, size: (len(t), 2*(nlin+nlog)) (output)
     */
    double *pdWeights, *pdw, *pdf, omega;
    int nfreqs, i, j;

    nfreqs = 2*(nlin+nlog);
    pdf = malloc((nlin+nlog) * sizeof(double));
    pdw = malloc((nlin+nlog) * sizeof(double));
    pdWeights = malloc(nfreqs * sizeof(double));


    if(ns) {
        /* Use Simpson's rule */
        simpsonBinning(dT, 1, dfmin, nlin, nlog, pdf, pdw);
    } else {
        /* Do a normal Riemann sum */
        linBinning(dT, 0, dfmin, nlin, nlog, pdf, pdw);
    } /* if ns */

    for(i=0; i<nfreqs; i+=2) {
        pdWeights[i] = pdWeights[i+1] = pdw[(int)i/2];
        pdFreqs[i] = pdFreqs[i+1] = pdf[(int)i/2];

        for(j=0; j<nt; ++j) {
            /* Cosine mode */
            omega = 2.0 * M_PI * pdFreqs[i];
            pdFmat[i + nfreqs*j] = pdWeights[i] * cos(omega*pdt[j]);

            /* Sine mode */
            omega = 2.0 * M_PI * pdFreqs[i+1];
            pdFmat[i+1 + nfreqs*j] = pdWeights[i+1] * sin(omega*pdt[j]);
        } /* for j */
    } /* for i */


    free(pdf);
    free(pdw);
    free(pdWeights);

    return 0;
} /* get_rr_rep */


int get_rr_cov(int nt, int nf, double *pdN, double *pdFmat, double *pdPsd, double *pdCov) {
    /*
     * Given the rank-reduced decomposition and the PSD, this function
     * calculates the covariance matrix
     *
     * @param nt:       Number of time-stamps
     * @param nf:       Number of frequencies
     * @param pdN:      Diagonal elements of the white-noise matrix
     * @param pdFmat:   The rank-reduced expansion matrix
     * @param pdPsd:    The PSD at the Fmat frequencies
     * @param pdCov:    The covariance matrix (output)
     */
    double *pdFP;
    int i, j;

    pdFP = malloc(nf * nt * sizeof(double));
    for(i=0; i<nt; ++i) {
        for(j=0; j<nf; ++j) {
            pdFP[j+nf*i] = pdFmat[j+nf*i] * pdPsd[j];
        } /* for j */
    } /* for i */

    gsl_matrix_view mF = gsl_matrix_view_array(pdFmat, nt, nf);
    gsl_matrix_view mP = gsl_matrix_view_array(pdFP, nt, nf);
    gsl_matrix_view mC = gsl_matrix_view_array(pdCov, nt, nt);

    gsl_blas_dgemm(CblasNoTrans, CblasTrans,
                  1.0, &mP.matrix, &mF.matrix,
                  0.0, &mC.matrix);

    for(i=0; i<nt; ++i) {
        pdCov[i+nt*i] += pdN[i];
    } /* for i */

    free(pdFP);

    return 0;
} /* get_rr_cov */

int get_rr_covinv(int nt, int nf, double *pdN, double *pdFmat, double *pdPsd, double *pdCovi, double *pdLogDet) {
    /*
     * Given the rank-reduced decomposition, the PSD, and a diagonal noise
     * matrix, this function returns the inverse covariance matrix (using the
     * Woodbury lemma)
     *
     * @param nt:       Number of time-stamps
     * @param nf:       Number of frequencies
     * @param pdN:      Diagonal elements of the white-noise matrix
     * @param pdFmat:   The rank-reduced expansion matrix
     * @param pdPsd:    The PSD at the Fmat frequencies
     * @param pdCovi:   The inverse covariance matrix (output)
     * @param pdLogDet: The log of the determinant of the covariance matrix (output)
     */
    double *pdFN, *pdSigma, *pdSFN;
    int i, j;

    pdSigma = malloc(nf*nf*sizeof(double));
    pdFN = malloc(nf*nt*sizeof(double));
    pdSFN = malloc(nf*nt*sizeof(double));
    for(i=0; i<nt; ++i) {
        for(j=0; j<nf; ++j) {
            pdFN[j+nf*i] = pdFmat[j+nf*i] / pdN[i];
        } /* for j */
    } /* for i */

    gsl_matrix_view mF = gsl_matrix_view_array(pdFmat, nt, nf);
    gsl_matrix_view mN = gsl_matrix_view_array(pdFN, nt, nf);
    gsl_matrix_view mSFN = gsl_matrix_view_array(pdSFN, nt, nf);
    gsl_matrix_view mS = gsl_matrix_view_array(pdSigma, nf, nf);
    gsl_matrix_view mC = gsl_matrix_view_array(pdCovi, nt, nt);
    gsl_vector_view vN, vSFN;

    gsl_blas_dgemm(CblasTrans, CblasNoTrans,
                  1.0, &mF.matrix, &mN.matrix,
                  0.0, &mS.matrix);

    /* Add the PSD to the Woodbury inverse component */
    for(i=0; i<nf; ++i) {
        pdSigma[i+nf*i] += 1.0/pdPsd[i];
    } /* for i */

    gsl_linalg_cholesky_decomp(&mS.matrix);

    /* Do the solve per column */
    for(i=0; i<nt; ++i) {
        vN = gsl_vector_view_array(pdFN+i*nf, nf);
        vSFN = gsl_vector_view_array(pdSFN+i*nf, nf);
        /* vN = gsl_vector_view_array_with_stride(pdFN+i, nf, nt); */
        gsl_linalg_cholesky_solve(&mS.matrix, &vN.vector, &vSFN.vector);
    } /* for i */

    /* Multiply with '-1', since we subtract this from N^{-1} */
    gsl_blas_dgemm(CblasNoTrans, CblasTrans, -1.0, &mN.matrix, &mSFN.matrix,
            0.0, &mC.matrix);

    *pdLogDet = 0;
    /* Add the 1/noise and calculate the determinant */
    for(i=0; i<nf; ++i) {
        *pdLogDet += log(pdPsd[i]);
        *pdLogDet += 2.0*log(pdSigma[i+nf*i]);
    } /* for i */
    for(i=0; i<nt; ++i) {
        *pdLogDet += log(pdN[i]);
        pdCovi[i+nt*i] += 1.0/pdN[i];
    } /* for i */

    free(pdSigma);
    free(pdFN);
    free(pdSFN);

    return 0;
} /* get_rr_covinvi */


int get_rr_cholesky_rep(int nt, int nf, double *pdN, double *pdFmat, double *pdPsd, double *pdZ, double *pdB, double *pdD) {
    /*
     * Given the rank-reduced decomposition, the PSD, and a diagonal noise
     * matrix, this function returns the a low-rank representation of the
     * Cholesky decomposition of the covariance matrix. Uses the Smola and
     * Vishwanathan method.
     *
     * @param nt:       Number of time-stamps
     * @param nf:       Number of frequencies
     * @param pdN:      Diagonal elements of the white-noise matrix
     * @param pdFmat:   The rank-reduced expansion matrix
     * @param pdPsd:    The PSD at the Fmat frequencies
     * @param pdZ:      The Z-component of the decomposition (output)
     * @param pdB:      The B-component of the decomposition (output)
     * @param pdD:      The D-component of the decomposition (output)
     */
    double *pdM, *pdt; /**pdB, *pdD, *pdFN; */
    int i, j, k;

    /* Initialize, and set to zero */
    pdM = calloc(nf*nf, sizeof(double));
    pdt = calloc(nf, sizeof(double));

    gsl_matrix_view mM = gsl_matrix_view_array(pdM, nf, nf);
    gsl_matrix_view mt = gsl_matrix_view_array(pdt, nf, 1);
    gsl_matrix_view mF = gsl_matrix_view_array(pdZ, nt, nf);
    gsl_matrix_view mB = gsl_matrix_view_array(pdB, nt, nf);
    gsl_matrix_view mFNii;

    /* Make M the identity matrix, make F the original Cholesky factor */
    /* M = np.eye(m) */
    for(i=0; i<nf; ++i) {
        pdM[i+nf*i] = 1.0;

        for(j=0; j<nt; ++j) {
            pdZ[i+nf*j] = pdFmat[i+nf*j] * sqrt(pdPsd[i]);
        } /* for j */
    } /* for i */

    /* Create D and B recursively */
    /* for ii in range(n): */
    for(i=0; i<nt; ++i) {
        /* t = np.dot(M, F[ii, :]) */
        mFNii = gsl_matrix_view_array(pdZ+nf*i, nf, 1);
        gsl_blas_dgemm(CblasNoTrans, CblasNoTrans,
                  1.0, &mM.matrix, &mFNii.matrix,
                  0.0, &mt.matrix);

        /* D[ii] = N[ii] + np.dot(F[ii, :].T, t) */
        pdD[i] = pdN[i];
        for(j=0; j<nf; ++j) {
            pdD[i] += pdZ[j+nf*i] * pdt[j];
        } /* for j */

        /* if D[ii] > 0: */
        if(pdD[i] > 0) {
            /* B[ii, :] = t / D[ii] */
            for(j=0; j<nf; ++j) {
                pdB[j+nf*i] = pdt[j]/pdD[i];
            } /* for j */

            /* M = M - np.outer(t, t) / D[ii] */
            for(j=0; j<nf; ++j) {
                for(k=0; k<nf; ++k) {
                    pdM[j+nf*k] -= pdt[j]*pdt[k]/pdD[i];
                } /* for k */
            } /* for j */
        } /* if pdD[i] */
    } /* for i */

    free(pdM);
    free(pdt);

    return 0;
} /* get_rr_cholesky_rep */


int get_rr_cholesky(int nt, int nf, double *pdN, double *pdFmat, double *pdPsd, double *pdL) {
    /*
     * Given the rank-reduced decomposition, the PSD, and a diagonal noise
     * matrix, this function returns the Cholesky decomposition of the
     * covariance matrix. Uses the Smola and Vishwanathan method.
     *
     * @param nt:       Number of time-stamps
     * @param nf:       Number of frequencies
     * @param pdN:      Diagonal elements of the white-noise matrix
     * @param pdFmat:   The rank-reduced expansion matrix
     * @param pdPsd:    The PSD at the Fmat frequencies
     * @param pdL:      The lower-diagonal Cholesky factor (output)
     */
    double *pdB, *pdD, *pdZ;
    int i, j;

    /* Initialize, and set to zero */
    pdB = calloc(nt*nf, sizeof(double));
    pdD = calloc(nt, sizeof(double));
    pdZ = malloc(nt*nf*sizeof(double));

    gsl_matrix_view mL = gsl_matrix_view_array(pdL, nt, nt);
    gsl_matrix_view mZ = gsl_matrix_view_array(pdZ, nt, nf);
    gsl_matrix_view mB = gsl_matrix_view_array(pdB, nt, nf);

    /* Obtain the cholesky matrix low-rank decompositon */
    get_rr_cholesky_rep(nt, nf, pdN, pdFmat, pdPsd, pdZ, pdB, pdD);

    /* Construct the Cholesky decomposition as an outer product */
    /*  L = np.tril(np.dot(F, B.T), -1)
     *  L[range(n), range(n)] = 1
     */
    gsl_blas_dgemm(CblasNoTrans, CblasTrans,
              1.0, &mZ.matrix, &mB.matrix,
              0.0, &mL.matrix);

    for(i=0; i<nt; ++i) {
        for(j=0; j<nt; ++j) {
            if(j<i) {
                pdL[j+i*nt] *= sqrt(pdD[j]);
            } else if(j==i) {
                pdL[j+i*nt] = sqrt(pdD[j]);
            } else {
                pdL[j+i*nt] = 0.0;
            } /* if j */
        } /* for j */
    } /* for i */

    free(pdB);
    free(pdD);
    free(pdZ);

    return 0;
} /* get_rr_cholesky */


int get_rr_Lx(int nt, int nf, double *pdN, double *pdFmat, double *pdPsd, double *pdx, double *pdLx) {
    /*
     * Given the rank-reduced decomposition, the PSD, and a diagonal noise
     * matrix, this function returns the lower-triangular Cholesky decomposition
     * of the covariance matrix multiplied by some vector pdx. Uses the Smola
     * and Vishwanathan method.
     *
     * @param nt:       Number of time-stamps
     * @param nf:       Number of frequencies
     * @param pdN:      Diagonal elements of the white-noise matrix
     * @param pdFmat:   The rank-reduced expansion matrix
     * @param pdPsd:    The PSD at the Fmat frequencies
     * @param pdLx:     The vector Lx, with L the lower-diagonal Cholesky factor (output)
     */
    double *pdB, *pdBD, *pdD, *pdZ, *pdt, *pdt3;
    int i, j;

    /* Initialize, and set to zero */
    pdB = calloc(nt*nf, sizeof(double));
    pdBD = calloc(nt*nf, sizeof(double));
    pdD = calloc(nt, sizeof(double));
    pdZ = malloc(nt*nf*sizeof(double));
    pdt = calloc(nf, sizeof(double));
    pdt3 = malloc(1*sizeof(double));

    gsl_matrix_view mt = gsl_matrix_view_array(pdt, nf, 1);
    gsl_matrix_view mt3 = gsl_matrix_view_array(pdt3, 1, 1);
    gsl_matrix_view mZ = gsl_matrix_view_array(pdZ, nt, nf);

    /* Obtain the cholesky matrix low-rank decompositon */
    get_rr_cholesky_rep(nt, nf, pdN, pdFmat, pdPsd, pdZ, pdB, pdD);

    /* Re-scale B */
    for(i=0; i<nt; ++i) {
        for(j=0; j<nf; ++j) {
            pdBD[j+nf*i] = pdB[j+nf*i] * sqrt(pdD[i]);
        } /* for j */
    } /* for i */

    /* Construct Lx */
    for(i=0; i<nt; ++i) {
        mZ = gsl_matrix_view_array(pdZ+i*nf, 1, nf);
        gsl_blas_dgemm(CblasNoTrans, CblasNoTrans, 1.0,
                &mZ.matrix, &mt.matrix, 0.0, &mt3.matrix);

        pdLx[i] = pdx[i]*sqrt(pdD[i]) + pdt3[0];

        for(j=0; j<nf; ++j) {
            pdt[j] += pdx[i] * pdBD[j+nf*i];
        } /* for j */
    } /* for i */

    free(pdB);
    free(pdBD);
    free(pdD);
    free(pdZ);
    free(pdt);
    free(pdt3);

    return 0;
} /* get_rr_Lx */


int get_rr_Ux(int nt, int nf, double *pdN, double *pdFmat, double *pdPsd, double *pdx, double *pdUx) {
    /*
     * Given the rank-reduced decomposition, the PSD, and a diagonal noise
     * matrix, this function returns the upper-triangular Cholesky decomposition
     * of the covariance matrix multiplied by some vector pdx. Uses the Smola
     * and Vishwanathan method.
     *
     * @param nt:       Number of time-stamps
     * @param nf:       Number of frequencies
     * @param pdN:      Diagonal elements of the white-noise matrix
     * @param pdFmat:   The rank-reduced expansion matrix
     * @param pdPsd:    The PSD at the Fmat frequencies
     * @param pdUx:     The vector Ux, with U the upper-diagonal Cholesky factor (output)
     */
    double *pdB, *pdBD, *pdD, *pdZ, *pdt, *pdt3;
    int i, j;

    /* Initialize, and set to zero */
    pdB = calloc(nt*nf, sizeof(double));
    pdBD = calloc(nt*nf, sizeof(double));
    pdD = calloc(nt, sizeof(double));
    pdZ = malloc(nt*nf*sizeof(double));
    pdt = calloc(nf, sizeof(double));
    pdt3 = malloc(1*sizeof(double));

    gsl_matrix_view mt = gsl_matrix_view_array(pdt, nf, 1);
    gsl_matrix_view mt3 = gsl_matrix_view_array(pdt3, 1, 1);
    gsl_matrix_view mB = gsl_matrix_view_array(pdBD, nt, nf);

    /* Obtain the cholesky matrix low-rank decompositon */
    get_rr_cholesky_rep(nt, nf, pdN, pdFmat, pdPsd, pdZ, pdB, pdD);

    /* Re-scale B */
    for(i=0; i<nt; ++i) {
        for(j=0; j<nf; ++j) {
            pdBD[j+nf*i] = pdB[j+nf*i] * sqrt(pdD[i]);
        } /* for j */
    } /* for i */

    /* Construct Lx */
    for(i=nt-1; i>=0; --i) {
        mB = gsl_matrix_view_array(pdBD+i*nf, 1, nf);
        gsl_blas_dgemm(CblasNoTrans, CblasNoTrans, 1.0,
                &mB.matrix, &mt.matrix, 0.0, &mt3.matrix);

        pdUx[i] = pdx[i]*sqrt(pdD[i]) + pdt3[0];

        for(j=0; j<nf; ++j) {
            pdt[j] += pdx[i] * pdZ[j+nf*i];
        } /* for j */
    } /* for i */

    free(pdB);
    free(pdBD);
    free(pdD);
    free(pdZ);
    free(pdt);
    free(pdt3);

    return 0;
} /* get_rr_Ux */



int get_rr_Lix(int nt, int nf, double *pdN, double *pdFmat, double *pdPsd, double *pdx, double *pdLix) {
    /*
     * Given the rank-reduced decomposition, the PSD, and a diagonal noise
     * matrix, this function returns the solution to Ly=x, with pdx given.
     * Uses the Smola and Vishwanathan method.
     *
     * @param nt:       Number of time-stamps
     * @param nf:       Number of frequencies
     * @param pdN:      Diagonal elements of the white-noise matrix
     * @param pdFmat:   The rank-reduced expansion matrix
     * @param pdPsd:    The PSD at the Fmat frequencies
     * @param pdLix:    The vector y, when solving for Ly=x, with L the
     *                  lower-diagonal Cholesky factor (output)
     */
    double *pdB, *pdBD, *pdD, *pdZ, *pdt, *pdt3;
    int i, j;

    /* Initialize, and set to zero */
    pdB = calloc(nt*nf, sizeof(double));
    pdBD = calloc(nt*nf, sizeof(double));
    pdD = calloc(nt, sizeof(double));
    pdZ = malloc(nt*nf*sizeof(double));
    pdt = calloc(nf, sizeof(double));
    pdt3 = malloc(1*sizeof(double));

    gsl_matrix_view mt = gsl_matrix_view_array(pdt, nf, 1);
    gsl_matrix_view mt3 = gsl_matrix_view_array(pdt3, 1, 1);
    gsl_matrix_view mZ = gsl_matrix_view_array(pdZ, nt, nf);

    /* Obtain the cholesky matrix low-rank decompositon */
    get_rr_cholesky_rep(nt, nf, pdN, pdFmat, pdPsd, pdZ, pdB, pdD);

    /* Re-scale B */
    for(i=0; i<nt; ++i) {
        for(j=0; j<nf; ++j) {
            pdBD[j+nf*i] = pdB[j+nf*i] * sqrt(pdD[i]);
        } /* for j */
    } /* for i */

    /* Construct Lix */
    for(i=0; i<nt; ++i) {
        mZ = gsl_matrix_view_array(pdZ+i*nf, 1, nf);
        gsl_blas_dgemm(CblasNoTrans, CblasNoTrans, 1.0,
                &mZ.matrix, &mt.matrix, 0.0, &mt3.matrix);

        pdLix[i] = (pdx[i] - pdt3[0]) / sqrt(pdD[i]);

        for(j=0; j<nf; ++j) {
            pdt[j] += pdLix[i] * pdBD[j+nf*i];
        } /* for j */
    } /* for i */

    free(pdB);
    free(pdBD);
    free(pdD);
    free(pdZ);
    free(pdt);
    free(pdt3);

    return 0;
} /* get_rr_Lix */


int get_rr_Uix(int nt, int nf, double *pdN, double *pdFmat, double *pdPsd, double *pdx, double *pdUix) {
    /*
     * Given the rank-reduced decomposition, the PSD, and a diagonal noise
     * matrix, this function returns the solution to Ly=x, with pdx given.
     * Uses the Smola and Vishwanathan method.
     *
     * @param nt:       Number of time-stamps
     * @param nf:       Number of frequencies
     * @param pdN:      Diagonal elements of the white-noise matrix
     * @param pdFmat:   The rank-reduced expansion matrix
     * @param pdPsd:    The PSD at the Fmat frequencies
     * @param pdUix:    The vector y, when solving for Uy=x, with U the
     *                  upper-diagonal Cholesky factor (output)
     */
    double *pdB, *pdBD, *pdD, *pdZ, *pdt, *pdt3;
    int i, j;

    /* Initialize, and set to zero */
    pdB = calloc(nt*nf, sizeof(double));
    pdBD = calloc(nt*nf, sizeof(double));
    pdD = calloc(nt, sizeof(double));
    pdZ = malloc(nt*nf*sizeof(double));
    pdt = calloc(nf, sizeof(double));
    pdt3 = malloc(1*sizeof(double));

    gsl_matrix_view mt = gsl_matrix_view_array(pdt, nf, 1);
    gsl_matrix_view mt3 = gsl_matrix_view_array(pdt3, 1, 1);
    gsl_matrix_view mB = gsl_matrix_view_array(pdBD, nt, nf);

    /* Obtain the cholesky matrix low-rank decompositon */
    get_rr_cholesky_rep(nt, nf, pdN, pdFmat, pdPsd, pdZ, pdB, pdD);

    /* Re-scale B */
    for(i=0; i<nt; ++i) {
        for(j=0; j<nf; ++j) {
            pdBD[j+nf*i] = pdB[j+nf*i] * sqrt(pdD[i]);
        } /* for j */
    } /* for i */

    /* Construct LiTx */
    for(i=nt-1; i>=0; --i) {
        mB = gsl_matrix_view_array(pdBD+i*nf, 1, nf);

        gsl_blas_dgemm(CblasNoTrans, CblasNoTrans, 1.0,
                &mB.matrix, &mt.matrix, 0.0, &mt3.matrix);

        pdUix[i] = (pdx[i] - pdt3[0]) / sqrt(pdD[i]);

        for(j=0; j<nf; ++j) {
            pdt[j] += pdUix[i] * pdZ[j+nf*i];
        } /* for j */
    } /* for i */

    free(pdB);
    free(pdBD);
    free(pdD);
    free(pdZ);
    free(pdt);
    free(pdt3);

    return 0;
} /* get_rr_Uix */

int get_rr_Cx(int nt, int nf, double *pdN, double *pdFmat, double *pdPsd, double *pdx, double *pdCx) {
    /*
     * Given the rank-reduced decomposition, the PSD, and a diagonal noise
     * matrix, this function returns Cx.
     * 
     * @param nt:       Number of time-stamps
     * @param nf:       Number of frequencies
     * @param pdN:      Diagonal elements of the white-noise matrix
     * @param pdFmat:   The rank-reduced expansion matrix
     * @param pdPsd:    The PSD at the Fmat frequencies
     * @param pdCx:     The vector Cx (output)
     */
    double *pdFx, *pdFpFx;
    int i;

    pdFx = malloc(nf*sizeof(double));
    pdFpFx = malloc(nt*sizeof(double));

    gsl_matrix_view mFx = gsl_matrix_view_array(pdFx, nf, 1);
    gsl_matrix_view mFpFx = gsl_matrix_view_array(pdFpFx, nt, 1);
    gsl_matrix_view mx = gsl_matrix_view_array(pdx, nt, 1);
    gsl_matrix_view mF = gsl_matrix_view_array(pdFmat, nt, nf);

    gsl_blas_dgemm(CblasTrans, CblasNoTrans, 1.0,
            &mF.matrix, &mx.matrix, 0.0, &mFx.matrix);

    for(i=0; i<nf; ++i) {
        pdFx[i] *= pdPsd[i];
    } /* for i */

    gsl_blas_dgemm(CblasNoTrans, CblasNoTrans, 1.0,
            &mF.matrix, &mFx.matrix, 0.0, &mFpFx.matrix);

    for(i=0; i<nt; ++i) {
        pdCx[i] = pdN[i] * pdx[i] + pdFpFx[i];
    } /* for i */

    free(pdFx);
    free(pdFpFx);

    return 0;
} /* get_rr_Cx */

int get_rr_Cix(int nt, int nf, double *pdN, double *pdFmat, double *pdPsd, double *pdx, double *pdCix) {
    /*
     * Given the rank-reduced decomposition, the PSD, and a diagonal noise
     * matrix, this function returns C^{-1}x.
     * 
     * @param nt:       Number of time-stamps
     * @param nf:       Number of frequencies
     * @param pdN:      Diagonal elements of the white-noise matrix
     * @param pdFmat:   The rank-reduced expansion matrix
     * @param pdPsd:    The PSD at the Fmat frequencies
     * @param pdCix:    The vector Cx (output)
     */
    double *pdFN, *pdFNx, *pdSFNx, *pdSigma;
    int i, j;

    pdFNx = malloc(nf*sizeof(double));
    pdSFNx = malloc(nf*sizeof(double));
    pdFN = malloc(nf*nt*sizeof(double));
    pdSigma = malloc(nf*nf*sizeof(double));

    gsl_matrix_view mCx = gsl_matrix_view_array(pdCix, nt, 1);
    gsl_matrix_view mFx = gsl_matrix_view_array(pdFNx, nf, 1);
    gsl_matrix_view mSFNx = gsl_matrix_view_array(pdSFNx, nf, 1);
    gsl_matrix_view mF = gsl_matrix_view_array(pdFmat, nt, nf);
    gsl_matrix_view mS = gsl_matrix_view_array(pdSigma, nf, nf);
    gsl_matrix_view mN = gsl_matrix_view_array(pdFN, nt, nf);
    gsl_vector_view vFNx = gsl_vector_view_array(pdFNx, nf);
    gsl_vector_view vSFN = gsl_vector_view_array(pdSFNx, nf);

    for(i=0; i<nt; ++i) {
        for(j=0; j<nf; ++j) {
            pdFN[j+nf*i] = pdFmat[j+nf*i] / pdN[i];
        } /* for j */
    } /* for i */

    for(i=0; i<nt; ++i) {
        pdCix[i] = pdx[i] / pdN[i];
    } /* for i */

    /* FN^{-1}x */
    gsl_blas_dgemm(CblasTrans, CblasNoTrans, 1.0,
            &mF.matrix, &mCx.matrix, 0.0, &mFx.matrix);

    /* Sigma */
    gsl_blas_dgemm(CblasTrans, CblasNoTrans, 1.0,
            &mF.matrix, &mN.matrix, 0.0, &mS.matrix);
    for(i=0; i<nf; ++i) {
        pdSigma[i+nf*i] += 1.0/pdPsd[i];
    } /* for i */

    /* Cholesky decomposition of Sigma, and the solve */
    gsl_linalg_cholesky_decomp(&mS.matrix);
    gsl_linalg_cholesky_solve(&mS.matrix, &vFNx.vector, &vSFN.vector);

    /* The final answer. '-1' since we subtract this from N^{-1}x */
    gsl_blas_dgemm(CblasNoTrans, CblasNoTrans, -1.0, &mN.matrix, &mSFNx.matrix,
            0.0, &mCx.matrix);
    for(i=0; i<nt; ++i) {
        pdCix[i] += pdx[i] / pdN[i];
    } /* for i */


    free(pdFNx);
    free(pdFN);
    free(pdSFNx);
    free(pdSigma);

    return 0;
} /* get_rr_Cix */


int allclose(double *pdX, double *pdY, int na, int nb, double dTol) {
    /*
     * Return whether or not the elements of pdX are within a fraction of aTol
     * to pdY. Tolerance threshold is dTol * <abs(dY)>
     *
     * @param pdX:  array X
     * @param pdY:  array Y
     * @param na:   Length dimension 1
     * @param nb:   Length dimension 2
     * @param dTol: Fractional tolerance
     *
     * @return:     0 if false, 1 if true
     */
    int nReturn = 1, i, j;
    double dMax, dMean=0.0;
    dMax = fabs(pdX[0]-pdY[0]);
    for(i=0; i<na; ++i) {
        for(j=0; j<nb; ++j) {
            if(dMax < fabs(pdX[j+nb*i]-pdY[j+nb*i])) {
                dMax = fabs(pdX[j+nb*i]-pdY[j+nb*i]);
            } /* if dmax */
            dMean += fabs(pdY[j+nb*i] / (na*nb));
        } /* for j */
    } /* for i */

    if(dMax > fabs(dTol*dMean)) {
        nReturn = 0;
    } else {
        nReturn = 1;
    } /* if dMax */

    return nReturn;
} /* allclose */


int main(void) {
    double dT=10.0;                 /* Total duration dataset */
    double dfL=1.0/(10*dT);         /* Low-frequency cut-off signal */
    double derr=1.0e3;              /* White noise level */
    double dSi=4.33;                /* Power-law spectral index */
    double dfmin = 1.0 / (10*dT);   /* Minimum sampled frequency */
    double dTol, daTol=1.0e-3;      /* Tolerance for consistency checks */
    double dMax, dMean;
    double dLogDet;

    int N=1000;                     /* Number of time-stamps */
    int Ni=100000;                  /* Number of interpolation nodes (not used below yet) */
    int nlin=21;                    /* Number of lin rank-reduced components */
    int nlog=21;                    /* Number of log rank-reduced components */
    int nf=2*(nlin+nlog);           /* Number of frequency modes */

    double *pdt;                    /* Time stamps */
    double *pdW;                    /* White noise */
    double *pdfi;                   /* Interpolation frequencies */
    double *pdPsd;                  /* Interpolation PSD */
    double *pdrrFreqs;              /* Rank-reduced frequency bins */
    double *pdFmat;                 /* Rank-reduced exploder matrix */
    double *pdrrPsd;                /* Rank-reduced PSD */

    double *pdCrr;                  /* Rank-reduced covariance matrix */
    double *pdCan;                  /* Analytic covariance matrix */
    double *pdCov;                  /* Full (inc noise) covariance matrix */
    double *pdCovi;                 /* Full (inc noise) covariance matrix */
    double *pdT;                    /* Test matrix */
    double *pdI;                    /* Full (inc noise) covariance matrix */
    double *pdI2;                   /* Identity matrix */
    double *pdL;                    /* Approximated Cholesky LDL factor */
    double *pdx;                    /* Random input vector */
    double *pdLx;                   /* Lx */
    double *pdy;                    /* Random input vector (transformed) */
    double *pdz;                    /* Random input vector (transformed) */

    gsl_rng *rng;                   /* GNU random number generator */

    int i, j, doSimpson=1;

    /* Some matrix views for easy blas usage */
    gsl_matrix_view mCr, mC, mCi, mA, mT, mI, mL, mx, my, mz, mLx;

    /* A bunch of temporary memory */
    pdt = malloc(N*sizeof(double));
    pdx = malloc(N*sizeof(double));
    pdLx = malloc(N*sizeof(double));
    pdy = malloc(N*sizeof(double));
    pdz = malloc(N*sizeof(double));
    pdW = malloc(N*sizeof(double));
    pdfi = malloc(Ni*sizeof(double));
    pdPsd = malloc(Ni*sizeof(double));
    pdFmat = malloc(N*nf*sizeof(double));
    pdrrFreqs = malloc(nf*sizeof(double));
    pdrrPsd = malloc(nf*sizeof(double));
    pdCan = malloc(N*N*sizeof(double));
    pdCrr = malloc(N*N*sizeof(double));
    pdCov = malloc(N*N*sizeof(double));
    pdCovi = malloc(N*N*sizeof(double));
    pdT = malloc(N*N*sizeof(double));
    pdI = malloc(N*N*sizeof(double));
    pdI2 = calloc(N*N,sizeof(double));
    pdL = malloc(N*N*sizeof(double));

    /* Couple the matrix views */
    mA = gsl_matrix_view_array(pdCan, N, N);
    mC = gsl_matrix_view_array(pdCov, N, N);
    mCr = gsl_matrix_view_array(pdCrr, N, N);
    mCi = gsl_matrix_view_array(pdCovi, N, N);
    mT = gsl_matrix_view_array(pdT, N, N);
    mI = gsl_matrix_view_array(pdI, N, N);
    mL = gsl_matrix_view_array(pdL, N, N);
    mx = gsl_matrix_view_array(pdx, N, 1);
    my = gsl_matrix_view_array(pdy, N, 1);
    mz = gsl_matrix_view_array(pdz, N, 1);
    mLx = gsl_matrix_view_array(pdLx, N, 1);

    /* Initialize the random number generator */
    gsl_rng_env_setup();
    rng = gsl_rng_alloc(gsl_rng_default);

    /* Set the observation times (regularly sampled here */
    for(i=0; i<N; ++i) {
        pdt[i] = i * dT / N;        /* Regular cadence */
        pdW[i] = derr*derr;         /* White noise */
    } /* for i */

    /* Set the interpolation PSD */
    for(i=0; i<Ni; ++i) {
        pdfi[i] = dfmin + i*(10.0*N/dT - dfmin)/Ni;
    } /* for i */

    pl_psd(Ni, pdfi, dSi, dfL, pdPsd);

    /* For the inverse, we need the white noise added too */
    pl_cov(N, pdt, dSi, dfL, pdCan);
    for(i=0; i<N; ++i) {
        for(j=0; j<N; ++j) {
            pdCov[j+N*i] = pdCan[j+N*i];
            pdI2[j+N*i] = 0.0;          /* Identity matrix elements */
        } /* for j */
        pdCov[i+N*i] += pdW[i];
        pdI2[i+N*i] = 1.0;          /* Identity matrix elements */
    } /* for i */

    /* Generate some random input vector (Gaussian mu=0, sigma=1) */
    for(i=0; i<N; ++i) {
        pdx[i] = gsl_ran_gaussian(rng, 1.0);
    } /* for i */

    printf("*** Running tests on the rank-reduced decomposition. ***\n");
    printf("*** Testing matrix-approximations. C = (1000 x 1000) ***\n");

    /* Get the rank-reduced decomposition we will use to do all the
     * reconstructions (obtain pdrrFreqs, pdFmat) */
    get_rr_rep(N, pdt, dT, dfmin, nlin, nlog, doSimpson, pdrrFreqs, pdFmat);

    /* Calculate the PSD at the requested frequencies. Do interpolation here if
     * we do not have access to the actual function (interpolation not yet
     * implemented)
     */
    pl_psd(nf, pdrrFreqs, dSi, dfL, pdrrPsd);






    /* Obtain the full and the rank-reduced covariance matrix */
    get_rr_cov(N, nf, pdW, pdFmat, pdrrPsd, pdCrr);
    if(allclose(pdCrr, pdCov, N, N, daTol)) {
        printf("Crr == Can.  Success!\n");
    } else {
        printf("Crr != Can.  Failed!\n");
    } /* if allclose */






    /* Get  the inverse rank-reduced matrix */
    get_rr_covinv(N, nf, pdW, pdFmat, pdrrPsd, pdCovi, &dLogDet);

    /* Check that the inverse really is the inverse */
    gsl_blas_dgemm(CblasNoTrans, CblasNoTrans, 1.0,
            &mCr.matrix, &mCi.matrix, 0.0, &mI.matrix);
    if(allclose(pdI, pdI2, N, N, daTol*N)) {
        printf("Cinv == Can^{-1}.  Success!\n");
    } else {
        printf("Cinv != Can^{-1}.  Failed!\n");
    } /* if allclose */


    gsl_blas_dgemm(CblasNoTrans, CblasNoTrans, 1.0,
            &mCi.matrix, &mx.matrix, 0.0, &mz.matrix);
    gsl_blas_dgemm(CblasNoTrans, CblasNoTrans, 1.0,
            &mCr.matrix, &mz.matrix, 0.0, &my.matrix);
    if(allclose(pdx, pdy, N, 1, daTol)) {
        printf("CiCx == x   Success!\n");
    } else {
        printf("CiCx != x   Failed!\n");
    } /* if allclose */

    get_rr_Cx(N, nf, pdW, pdFmat, pdrrPsd, pdx, pdy);
    get_rr_Cix(N, nf, pdW, pdFmat, pdrrPsd, pdy, pdz);
    if(allclose(pdx, pdz, N, 1, daTol)) {
        printf("CiCx == x   Success!\n");
    } else {
        printf("CiCx != x   Failed!\n");
    } /* if allclose */






    /* Get the Cholesky decomposition */
    get_rr_cholesky(N, nf, pdW, pdFmat, pdrrPsd, pdL);

    /* Check that the Cholesky decomposition is decent */
    gsl_blas_dgemm(CblasNoTrans, CblasTrans, 1.0,
            &mL.matrix, &mL.matrix, 0.0, &mT.matrix);
    if(allclose(pdT, pdCov, N, N, daTol)) {
        printf("LL^T == Can.  Success!\n");
    } else {
        printf("LL^T != Can.  Failed!\n");
    } /* if allclose */




    /* Do the same on a vector */
    get_rr_Ux(N, nf, pdW, pdFmat, pdrrPsd, pdx, pdz);
    get_rr_Lx(N, nf, pdW, pdFmat, pdrrPsd, pdz, pdy);
    gsl_blas_dgemm(CblasTrans, CblasNoTrans, 1.0,
            &mL.matrix, &mx.matrix, 0.0, &mz.matrix);
    gsl_blas_dgemm(CblasNoTrans, CblasNoTrans, 1.0,
            &mL.matrix, &mz.matrix, 0.0, &mLx.matrix);
    gsl_blas_dgemm(CblasNoTrans, CblasNoTrans, 1.0,
            &mC.matrix, &mx.matrix, 0.0, &mz.matrix);
    if(allclose(pdLx, pdy, N, 1, daTol)) {
        printf("y == Lx  ");
    } else {
        printf("y != Lx  ");
    } /* if allclose */
    if(allclose(pdz, pdy, N, 1, daTol)) {
        printf("y == z   Success!\n");
    } else {
        printf("y != z   Failed!\n");
    } /* if allclose */






    /* Check the Lx approximation */
    get_rr_Lx(N, nf, pdW, pdFmat, pdrrPsd, pdx, pdy);
    gsl_blas_dgemm(CblasNoTrans, CblasNoTrans, 1.0,
            &mL.matrix, &mx.matrix, 0.0, &mLx.matrix);
    if(allclose(pdLx, pdy, 1, N, daTol)) {
        printf("Lx == Lx_an.  Success!\n");
    } else {
        printf("Lx != Lx_an.  Failed!\n");
    } /* if allclose */





    /* Check the Ux approximation */
    get_rr_Ux(N, nf, pdW, pdFmat, pdrrPsd, pdx, pdy);
    gsl_blas_dgemm(CblasTrans, CblasNoTrans, 1.0,
            &mL.matrix, &mx.matrix, 0.0, &mLx.matrix);
    if(allclose(pdLx, pdy, 1, N, daTol)) {
        printf("Ux == Ux_an.  Success!\n");
    } else {
        printf("Ux != Ux_an.  Failed!\n");
    } /* if allclose */




    /* Check the Lix approximation */
    get_rr_Lix(N, nf, pdW, pdFmat, pdrrPsd, pdx, pdy);
    gsl_blas_dgemm(CblasNoTrans, CblasNoTrans, 1.0,
            &mL.matrix, &my.matrix, 0.0, &mLx.matrix);
    if(allclose(pdLx, pdx, 1, N, daTol)) {
        printf("L Li x == x.  Success!\n");
    } else {
        printf("L Li x != x.  Failed!\n");
    } /* if allclose */




    /* Check the LiTx approximation */
    get_rr_Uix(N, nf, pdW, pdFmat, pdrrPsd, pdx, pdy);
    gsl_blas_dgemm(CblasTrans, CblasNoTrans, 1.0,
            &mL.matrix, &my.matrix, 0.0, &mLx.matrix);
    if(allclose(pdLx, pdx, 1, N, daTol)) {
        printf("U Ui x == x.  Success!\n");
    } else {
        printf("U Ui x != x.  Failed!\n");
    } /* if allclose */



    
    /* Now check the vector operations with much larger N */
    printf("\n\n");
    printf("*** Testing vector-approximations. x = (100000)      ***\n");
    N=10000;                      /* Number of time-stamps */
    nlin=21;
    nlog=11;
    nf=2*(nlin+nlog);

    /* Reallocate the temporary memory */
    pdt = realloc(pdt, N*sizeof(double));
    pdx = realloc(pdx, N*sizeof(double));
    pdLx = realloc(pdLx, N*sizeof(double));
    pdy = realloc(pdy, N*sizeof(double));
    pdW = realloc(pdW, N*sizeof(double));
    pdPsd = realloc(pdPsd, nf*sizeof(double));
    pdFmat = realloc(pdFmat, N*nf*sizeof(double));
    pdrrFreqs = realloc(pdrrFreqs, nf*sizeof(double));
    pdrrPsd = realloc(pdrrPsd, nf*sizeof(double));

    /* Couple the matrix views */
    mx = gsl_matrix_view_array(pdx, N, 1);
    my = gsl_matrix_view_array(pdy, N, 1);
    mLx = gsl_matrix_view_array(pdLx, N, 1);

    /* Set the observation times (regularly sampled here */
    for(i=0; i<N; ++i) {
        pdt[i] = i * dT / N;        /* Regular cadence */
        pdW[i] = derr*derr;         /* White noise */
    } /* for i */


    /* Get the rank-reduced decomposition we will use to do all the
     * reconstructions (obtain pdrrFreqs, pdFmat) */
    get_rr_rep(N, pdt, dT, dfmin, nlin, nlog, doSimpson, pdrrFreqs, pdFmat);

    /* Calculate the PSD at the requested frequencies. Do interpolation here if
     * we do not have access to the actual function
     */
    pl_psd(nf, pdrrFreqs, dSi, dfL, pdrrPsd);

    /* Generate some random input vector (Gaussian mu=0, sigma=1) */
    for(i=0; i<N; ++i) {
        pdx[i] = gsl_ran_gaussian(rng, 1.0);
    } /* for i */




    /* Check the Lx approximation */
    get_rr_Lx(N, nf, pdW, pdFmat, pdrrPsd, pdx, pdy);
    get_rr_Lix(N, nf, pdW, pdFmat, pdrrPsd, pdy, pdLx);
    if(allclose(pdLx, pdx, 1, N, daTol)) {
        printf("LiLx == x.  Success!\n");
    } else {
        printf("LiLx != x.  Failed!\n");
    } /* if allclose */





    /* Check the LTx approximation */
    get_rr_Ux(N, nf, pdW, pdFmat, pdrrPsd, pdx, pdy);
    get_rr_Uix(N, nf, pdW, pdFmat, pdrrPsd, pdy, pdLx);
    if(allclose(pdLx, pdx, 1, N, daTol)) {
        printf("UiUx == x.  Success!\n");
    } else {
        printf("UiUx != x.  Failed!\n");
    } /* if allclose */



    free(pdt);
    free(pdx);
    free(pdLx);
    free(pdy);
    free(pdz);
    free(pdW);
    free(pdfi);
    free(pdPsd);
    free(pdFmat);
    free(pdrrFreqs);
    free(pdrrPsd);
    free(pdCan);
    free(pdCrr);
    free(pdCov);
    free(pdCovi);
    free(pdT);
    free(pdI);
    free(pdI2);
    free(pdL);

    gsl_rng_free(rng);

    return 0;
} /* main */


==> anc/rankreduced.py <==
# rankreduced.py -- Example of rank-reduced covariance matrices for time-domain
#                   approaches
#
# Rutger van Haasteren, July 7 2014, Pasadena
#
# Requirements: matplotlib, numpy, scipy
#
# When using this code, please cite "van Haasteren & Vallisneri (2014)


from __future__ import division

import numpy as np
import scipy.linalg as sl
import scipy.interpolate as si
import scipy.fftpack as sf
import scipy.special as ss


# Power-law PSD
def pl_psd(f, Si, fL):
    """
    Return the power spectral density P(f) = (f / yr) ^ {-Si} * Theta(f - fL)
    @param f:   Frequency
    @param Si:  Spectral index
    @param fL:  Low-frequency cut-off
    """
    rv = f**(-Si)
    rv[f < fL] = 0.0
    return rv


# Analytic power-law covariance matrix for pl_psd
def pl_cov(t, Si=4.33, fL=1.0/20, approx_ksum=False):
    """
    Analytically calculate the covariance matrix for a stochastic signal with a
    power spectral density given by pl_psd.

    @param t:   Time-series timestamps
    @param Si:  Spectral index of power-law spectrum
    @param fL:  Low-frequency cut-off
    @param approx_ksum:     Whether we approximate the infinite sum

    @return:    Covariance matrix
    """

    EulerGamma = 0.5772156649015329
    alpha = 0.5*(3.0-Si)

    # Make a mesh-grid for the covariance matrix elements
    t1, t2 = np.meshgrid(t,t)
    x = 2 * np.pi * fL * np.abs(t1 - t2)
    del t1
    del t2

    # The tolerance for which to use the Gamma function expansion
    tol = 1e-5

    # the exact solutions for alpha = 0, -1 should be acceptable in a small
    # interval around them...
    if abs(alpha) < 1e-7:
        cosx, sinx = np.cos(x), np.sin(x)

        power = cosx - x * sinx
        sinint, cosint = sl.sici(x)

        corr = (fL**-2) / (24 * math.pi**2) * (power + x**2 * cosint)
    elif abs(alpha + 1) < 1e-7:
        cosx, sinx = np.cos(x), np.sin(x)

        power = 6 * cosx - 2 * x * sinx - x**2 * cosx + x**3 * sinx
        sinint, cosint = ss.sici(x)

        corr = (fL**-4) / (288 * np.pi**2) * (power - x**4 * cosint)
    else:
        # leading-order expansion of Gamma[-2+2*alpha]*Cos[Pi*alpha] around -0.5
        # and 0.5
        if   abs(alpha - 0.5) < tol:
            cf =  np.pi/2   + (np.pi - np.pi*EulerGamma) * (alpha - 0.5)
        elif abs(alpha + 0.5) < tol:
            cf = -np.pi/12  + (-11*np.pi/36 + EulerGamma*math.pi/6) * (alpha + 0.5)
        elif abs(alpha + 1.5) < tol:
            cf =  np.pi/240 + (137*np.pi/7200 - EulerGamma*np.pi/120) * (alpha + 1.5)
        else:
            cf = ss.gamma(-2+2*alpha) * np.cos(np.pi*alpha)

        power = cf * x**(2-2*alpha)

        # Mathematica solves Sum[(-1)^n x^(2 n)/((2 n)! (2 n + 2 alpha - 2)),
        # {n, 0, Infinity}] as HypergeometricPFQ[{-1+alpha}, {1/2,alpha},
        # -(x^2/4)]/(2 alpha - 2) the corresponding scipy.special function is
        # hyp1f2 (which returns value and error)
        if approx_ksum:
            ksum = 1.0 / (2*alpha - 2) - x**2 / (4*alpha) + x**4 / (24 * (2 + 2*alpha))
        else:
            ksum = ss.hyp1f2(alpha-1,0.5,alpha,-0.25*x**2)[0]/(2*alpha-2)

        del x

        corr = -(fL**(-2+2*alpha)) * (power + ksum)
        
    return corr




# Define the low-frequency Riemann and Simpson's binning
def linBinning(T, logmode, f_min, nlin, nlog):
    """
    Get the frequency binning for the low-rank approximations, including
    log-spaced low-frequency coverage.

    @param T:       Duration experiment
    @param logmode: From which linear mode to switch to log
    @param f_min:   Down to which frequency we'll sample
    @param nlin:    How many linear frequencies we'll use
    @param nlog:    How many log frequencies we'll use
    """
    if logmode < 0:
        raise ValueError("Cannot do log-spacing when all frequencies are linearly sampled")
        
    # First the linear spacing and weights
    df_lin = 1.0 / T
    f_min_lin = (1.0 + logmode) / T
    f_lin = np.linspace(f_min_lin, f_min_lin + (nlin-1)*df_lin, nlin)
    w_lin = np.sqrt(df_lin * np.ones(nlin))
    
    # Now the log-spacing, and weights
    f_min_log = np.log(f_min)
    f_max_log = np.log( (logmode+0.5)/T )
    df_log = (f_max_log - f_min_log) / (nlog)
    f_log = np.exp(np.linspace(f_min_log+0.5*df_log, f_max_log-0.5*df_log, nlog))
    w_log = np.sqrt(df_log * f_log)
    
    return np.append(f_log, f_lin), np.append(w_log, w_lin)



def simpsonBinning(T, logmode, f_min, nlin, nlog):
    """
    Get the frequency binning for the low-rank approximations, including
    log-spaced low-frequency coverage. Now do the integral with Simpson's rule,
    instead of a straightforward Riemann sum.

    @param T:       Duration experiment
    @param logmode: From which linear mode to switch to log
    @param f_min:   Down to which frequency we'll sample
    @param nlin:    How many linear frequencies we'll use
    @param nlog:    How many log frequencies we'll use
    """
    if logmode < 1:
        raise ValueError("Cannot do log-spacing when all frequencies are linearly sampled")
        
    if nlin%2==0 or nlog%2==0:
        raise ValueError("Simpson's rule requires nlin and nlog to be odd")
        
    # First the linear spacing and weights
    df_lin = 1.0 / T
    f_min_lin = (logmode) / T
    f_lin = np.linspace(f_min_lin, f_min_lin + (nlin-1)*df_lin, nlin)
    w_lin = np.sqrt(df_lin * np.ones(nlin))
    w_simp_lin = np.ones(nlin)
    w_simp_lin[2:-2:2] = 2.0
    w_simp_lin[1:-1:2] = 4.0
    w_simp_lin[0] = 1.0
    w_simp_lin[-1] = 1.0
    w_simp_lin[:] *= 1.0/3.0
    
    # Now the log-spacing, and weights
    f_min_log = np.log(f_min)
    f_max_log = np.log( (logmode)/T )
    df_log = (f_max_log - f_min_log) / (nlog-1)
    f_log = np.exp(np.linspace(f_min_log, f_max_log, nlog))
    w_log = np.sqrt(df_log * f_log)
    w_simp_log = np.ones(nlog)
    w_simp_log[2:-2:2] = 2.0
    w_simp_log[1:-1:2] = 4.0
    w_simp_log[0] = 1.0
    w_simp_log[-1] = 1.0
    w_simp_log[:] *= 1.0/3.0

    return np.append(f_log, f_lin), np.append(w_log*np.sqrt(w_simp_log), w_lin*np.sqrt(w_simp_lin))


def get_rr_rep(t, T, fmin, nlin, nlog, simpson=False):
    """
    Given some time-stamps, get a rank-reduced decomposition of the covariance
    matrix in terms of the PSD, consisting of: C = F Phi F^T, with Phi diagonal

    @param t:       Time-series timestamps
    @param T:       Duration of the time-series
    @param fmin:    Lowest frequency in RR representation
    @param nlin:    Number of linearly-spaced frequency bins
    @param nlog:    Number of log-spaced frequency bins
    @param simpson: If True, use Simpson's method

    @return:    frequencies, Fmat, Phi
    """
    # Get the binning for the rank-reduced approximation
    if simpson:
        freqs, weights = simpsonBinning(T, 1, f_min=fmin, nlin=nlin, nlog=nlog)
    else:
        freqs, weights = linBinning(T, 0, f_min=fmin, nlin=nlin, nlog=nlog)
    freqs_nd = np.array([freqs, freqs]).T.flatten()
    weights_nd = np.array([weights, weights]).T.flatten()    

    # Set the F-matrix
    Fmat = np.zeros((len(t), len(freqs_nd)))
    for ii in range(0, len(freqs_nd), 2):
        omega = 2.0 * np.pi * freqs_nd[ii]
        Fmat[:,ii] = weights_nd[ii] * np.cos(omega * t)
        omega = 2.0 * np.pi * freqs_nd[ii+1]
        Fmat[:,ii+1] = weights_nd[ii+1] * np.sin(omega * t)

    return freqs_nd, Fmat


def get_rr_cov(Fmat, psd):
    """
    Given the rank-reduced approximation and the psd, return the covariance
    matrix

    @param Fmat:    The rank-reduced expansion matrix
    @param psd:     The PSD at the Fmat frequencies

    @return:    Covariance matix
    """
    return np.dot(Fmat * psd, Fmat.T)

def get_rr_covinv(N, Fmat, psd):
    """
    Given the rank-reduced approximation and a diagonal noise matrix, return the
    inverse covariance matrix (use Woodbury lemma)

    @param N:       The diagonal elements of the white-noise matrix
    @param Fmat:    The rank-reduced expansion matrix
    @param psd:     The PSD at the Fmat frequencies

    @return:    Inverse covariance matrix, log-det covariance matrix
    """
    Cov = np.diag(1.0 / N)

    FN = Fmat.T * (1.0 / N)

    Sigma = np.diag(1.0/psd) + np.dot(FN, Fmat)
    cf = sl.cho_factor(Sigma)

    logdet = np.sum(np.log(N)) + np.sum(np.log(psd)) + \
            2.0*np.sum(np.log(np.diag(cf[0])))

    A = Cov - np.dot(FN.T, sl.cho_solve(cf, FN))

    return Cov - np.dot(FN.T, sl.cho_solve(cf, FN)), logdet

def get_rr_cholesky_rep(N, Fmat, psd):
    """
    Use the Smola and Vishwanathan method to obtain a low-rank decomposition
    from which the Cholesky decomposition can be constructed. This is faster
    than using get_rr_cholesky, since the full Cholesky matrix does not need to
    be built

    @param N:       Vector with the elements of the diagonal matrix N
    @param Fmat:    (n x m) matrix consisting of the reduced rank basis
    @param psd:     PSD of the rank-reduced approximation
    
    @return: The Z-B-D decomposition for the Cholesky factor
    """
    Z = Fmat * np.sqrt(psd)
    m = Z.shape[1]
    n = N.shape[0]
    
    M = np.eye(m)
    B = np.zeros((n, m))
    D = np.zeros(n)
    
    # Create D and B
    for ii in range(n):
        t = np.dot(M, Z[ii, :])

        D[ii] = N[ii] + np.dot(Z[ii, :].T, t)
        if D[ii] > 0:
            B[ii, :] = t / D[ii]
            M = M - np.outer(t, t) / D[ii]          # Perhaps use the BLAS DSYRK here?
    
    # Construct B
    #BF = B.T * np.sqrt(D)

    return Z, B, D


def get_rr_cholesky(N, Fmat, psd):
    """
    Use the Smola and Vishwanathan method to obtain the lower-triangular
    Cholesky decomposition L of a matrix C = N + FF^{T} = LL^{T}.
    This is a fast version of lowRankUpdate_slow, assuming that N is diagonal.
    
    @param N:       Vector with the elements of the diagonal matrix N
    @param Fmat:    (n x m) matrix consisting of the reduced rank basis
    @param psd:     PSD of the rank-reduced approximation
    
    @return: The lower-triangular Cholesky decomposition of C
    """
    n = N.shape[0]
    Z, B, D = get_rr_cholesky_rep(N, Fmat, psd)
    
    # Construct L
    L = np.tril(np.dot(Z, B.T * np.sqrt(D)), -1)
    L[range(n), range(n)] = np.sqrt(D)

    return L

def get_rr_Lx(N, Fmat, psd, x):
    """
    Given a rank-reduced decomposition of the Cholesky factor L, calculate Lx
    where x is some vector. This way, we don't have to built L, which saves
    memory and computational time.

    @param N:       Vector with the elements of the diagonal matrix N
    @param Fmat:    (n x m) matrix consisting of the reduced rank basis
    @param psd:     PSD of the rank-reduced approximation
    @param x:       Vector we want to process as Lx

    @return Lx
    """
    n = N.shape[0]
    m = Fmat.shape[1]
    r = np.zeros(n)
    t = np.zeros(m)

    Z, B, D = get_rr_cholesky_rep(N, Fmat, psd)
    BD = (B.T * np.sqrt(D)).T

    for ii in range(n):
        r[ii] = x[ii]*np.sqrt(D[ii]) + np.dot(Z[ii,:].T, t)
        t += x[ii] * BD[ii,:]

    return r

def get_rr_Ux(N, Fmat, psd, x):
    """
    Given a rank-reduced decomposition of the Cholesky factor L, calculate L^{T}x
    where x is some vector. This way, we don't have to built L, which saves
    memory and computational time.

    @param N:       Vector with the elements of the diagonal matrix N
    @param Fmat:    (n x m) matrix consisting of the reduced rank basis
    @param psd:     PSD of the rank-reduced approximation
    @param x:       Vector we want to process as Lx

    @return Ux
    """
    n = N.shape[0]
    m = Fmat.shape[1]
    r = np.zeros(n)
    t = np.zeros(m)

    Z, B, D = get_rr_cholesky_rep(N, Fmat, psd)
    BD = (B.T * np.sqrt(D)).T

    for ii in range(n-1, -1, -1):
        r[ii] = x[ii]*np.sqrt(D[ii]) + np.dot(BD[ii,:].T, t)
        t += x[ii] * Z[ii,:]

    return r

def get_rr_Lix(N, Fmat, psd, x):
    """
    Given a rank-reduced decomposition of the Cholesky factor L, calculate
    L^{-1}x where x is some vector. This way, we don't have to built L, which
    saves memory and computational time.

    @param N:       Vector with the elements of the diagonal matrix N
    @param Fmat:    (n x m) matrix consisting of the reduced rank basis
    @param psd:     PSD of the rank-reduced approximation
    @param x:       Vector we want to process as Lx

    @return L^{-1}x
    """
    n = N.shape[0]
    m = Fmat.shape[1]
    y = np.zeros(n)
    t = np.zeros(m)

    Z, B, D = get_rr_cholesky_rep(N, Fmat, psd)
    BD = (B.T * np.sqrt(D)).T

    for ii in range(n):
        y[ii] = (x[ii] - np.dot(Z[ii,:], t)) / np.sqrt(D[ii])

        t = t + y[ii] * BD[ii,:]

    return y

def get_rr_Uix(N, Fmat, psd, x):
    """
    Given a rank-reduced decomposition of the Cholesky factor L, calculate
    L^{T,-1}x where x is some vector. This way, we don't have to built L^{T}, which
    saves memory and computational time.

    @param N:       Vector with the elements of the diagonal matrix N
    @param Fmat:    (n x m) matrix consisting of the reduced rank basis
    @param psd:     PSD of the rank-reduced approximation
    @param x:       Vector we want to process as Lx

    @return U^{-1}x
    """
    n = N.shape[0]
    m = Fmat.shape[1]
    y = np.zeros(n)
    t = np.zeros(m)

    Z, B, D = get_rr_cholesky_rep(N, Fmat, psd)

    BD = (B.T * np.sqrt(D)).T

    for ii in range(n-1, -1, -1):
        y[ii] = (x[ii] - np.dot(BD[ii,:], t)) / np.sqrt(D[ii])

        t = t + y[ii] * Z[ii,:]

    return y

def get_rr_Cx(N, Fmat, psd, x):
    """
    Given a rank-reduced decomposition, calculate Cx

    @param N:       Vector with the elements of the diagonal matrix N
    @param Fmat:    (n x m) matrix consisting of the reduced rank basis
    @param psd:     PSD of the rank-reduced approximation
    @param x:       Vector we want to process as Cx

    @return Cx
    """
    return np.dot(Fmat, psd*np.dot(Fmat.T, x)) + x*N

def get_rr_Cix(N, Fmat, psd, x):
    """
    Given a rank-reduced decomposition, calculate C^{-1}x

    @param N:       Vector with the elements of the diagonal matrix N
    @param Fmat:    (n x m) matrix consisting of the reduced rank basis
    @param psd:     PSD of the rank-reduced approximation
    @param x:       Vector we want to process as C^{-1}x

    @return C^{-1}x, logdet C
    """
    FN = Fmat.T * (1.0 / N)

    Sigma = np.diag(1.0/psd) + np.dot(FN, Fmat)
    cf = sl.cho_factor(Sigma)

    logdet = np.sum(np.log(N)) + np.sum(np.log(psd)) + \
            2.0*np.sum(np.log(np.diag(cf[0])))

    return x/N - np.dot(FN.T, sl.cho_solve(cf, np.dot(FN, x))), logdet


if __name__ == '__main__':
    # Little demo code

    # The time series (where we want the covariance matrix at)
    T = 10
    N = 1000
    fL  = 1.0 / (10.0*T)
    t = np.linspace(0, T, N, endpoint=False)
    err = 1.0e3
    W = np.ones(N) * err**2         # White noise

    # The signal parameters we're simulating
    Si = 4.33

    # The PSD at some pre-set frequencies (interpolation bins)
    Ni = 100000
    fi = np.linspace(fL, 10.0 * N/T, Ni)
    psd = pl_psd(fi, Si, fL)

    # The rank-reduced approximation is found with:
    fmin = 1.0 / (10.0*T)
    nlin = 21
    nlog = 21
    rrfreqs, Fmat = get_rr_rep(t, T, fmin, nlin, nlog, simpson=True)

    # Obtain the power-spectrum at the requested frequencies
    if True:
        # We have a function
        rrpsd = pl_psd(rrfreqs, Si, fL)
    else:
        # When we only have a numerical representation, interpolate like this
        # (Not done below)
        Ni = 1000000
        fi = np.linspace(fL, 10.0 * N/T, Ni)
        psd = pl_psd(fi, Si, fL)
        ifunc = si.interp1d(fi, psd, kind='linear')
        rrpsd = ifunc(rrfreqs)

    # The rank-reduced and the analytic covariance matrices
    Crr = get_rr_cov(Fmat, rrpsd)
    Can = pl_cov(t, Si=Si, fL=fL)
    Cov = np.diag(W) + Can

    # Get the inverse
    Crrinv, logdet = get_rr_covinv(W, Fmat, rrpsd)

    # Get the Cholesky decomposition
    CrrL = get_rr_cholesky(W, Fmat, rrpsd)

    # Tolerance at the 0.1% level
    atol = 1e-3
    tol = atol * np.mean(np.fabs(Can))
    print "Crr == Can:", np.allclose(Crr, Can, atol=tol)
    print "WCrr^-1 == Cov^-1:", np.allclose(np.eye(len(Crrinv)), \
            np.dot(Crrinv, Cov), atol=atol)
    print "LL^T == Cov:", np.allclose(np.dot(CrrL, CrrL.T), Cov, atol=tol)


    # Some random time-series
    x = np.random.randn(len(Can))
    y = x.copy()

    # Check the inversion
    Cx, logdet = get_rr_Cix(W, Fmat, rrpsd, x)
    CiCx = get_rr_Cx(W, Fmat, rrpsd, Cx)
    print "CiCx == x:", np.allclose(CiCx, x, atol=atol*np.mean(np.fabs(x)))

    # Figure out whether the O(n) Cholesky decompositions are ok
    # (should work for any y)
    #L = sl.cholesky(Cov, lower=True)    # Use L or CrrL ? 
    Ly = get_rr_Lx(W, Fmat, rrpsd, y)
    Lya = np.dot(CrrL, y)
    print "Ly == Lya:", np.allclose(Ly, Lya, atol=atol*np.mean(np.fabs(Ly)))

    Lix = get_rr_Lix(W, Fmat, rrpsd, x)
    print "L Lix == x:", np.allclose(np.dot(CrrL, Lix), x, atol=atol*np.mean(np.fabs(x)))

    LTy = get_rr_Ux(W, Fmat, rrpsd, y)
    LTya = np.dot(CrrL.T, y)
    print "LTy == LTya:", np.allclose(LTy, LTya, atol=atol*np.mean(np.fabs(LTy)))

    LiTx = get_rr_Uix(W, Fmat, rrpsd, y)
    print "LT LiTx == x:", np.allclose(np.dot(CrrL.T, LiTx), x, atol=atol*np.mean(np.fabs(x)))

